Kinematic Analysis and Design of a Novel (6+3)-DoF Parallel Robot with Fixed Actuators

A novel kinematically redundant (6+3)-DoF parallel robot is presented in this paper. Three identical 3-DoF RU/2-RUS legs are attached to a configurable platform through spherical joints. With the selected leg mechanism, the motors are mounted at the base, reducing the reflected inertia. The robot is intended to be actuated with direct-drive motors in order to perform intuitive physical human-robot interaction. The design of the leg mechanism maximizes the workspace in which the end-effector of the leg can have a 2g acceleration in all directions. All singularities of the leg mechanism are identified under a simplifying assumption. A CAD model of the (6+3)-DoF robot is presented in order to illustrate the preliminary design of the robot.

==> scripts/draw_cow_layers_9dof.m <==
% draw layers of COW

clear

PRINT = 0; 

%%

P = params_9dof(); 

PPi = 0.100; 
OA = 0.143; 

O = [0;0;0]; 

rr = linspace(0,2*P.L1,61); 
RES_DEG = 1; 
ppsi = 0:RES_DEG:360; 
ppsi = ppsi * pi / 180; 
hh = 0.075:0.075:0.625; 

pts = []; 

ctr = zeros(3,length(ppsi),length(hh)); 

plast = zeros(3,1); 

tic

for ih = 1:length(hh)
    for ipsi = 1:length(ppsi)
        for ir = 1:length(rr)
            h = hh(ih); 
            psi = ppsi(ipsi); 
            r = rr(ir); 
            p = [r*cos(psi);r*sin(psi);h]; 

            p1 = p + [0;-PPi;0]; 
            p2 = p + [sqrt(3)/2*PPi;1/2*PPi;0]; 
            p3 = p + [-sqrt(3)/2*PPi;1/2*PPi;0]; 

            p1t = p1 + [0;OA;0]; 
            p2t = rotz(-2*pi/3)*(p2-O) + O + [0;OA;0]; 
            p3t = rotz(2*pi/3)*(p3-O) + O + [0;OA;0]; 
            
            [sol,thetaL1,thetasL1] = ikine_3dof(p1t,P); 
            if sol < 1
                break; 
            end

            [sol,thetaL2,thetasL2] = ikine_3dof(p2t,P); 
            if sol < 1
                break; 
            end

            [sol,thetaL3,thetasL3] = ikine_3dof(p3t,P); 
            if sol < 1
                break; 
            end

            [J1,~] = jacob_3dof(thetaL1,thetasL1,P); 
            if det(J1) >= 0
                break; 
            end

            [J2,~] = jacob_3dof(thetaL2,thetasL2,P); 
            if det(J2) >= 0
                break; 
            end

            [J3,~] = jacob_3dof(thetaL3,thetasL3,P); 
            if det(J3) >= 0
                break; 
            end
            
            if max(wrapTo2Pi([thetaL1;thetaL2;thetaL3])) >= 3*pi/2
                continue; 
            end
            
            plast = p; 
            
            pts = [pts p]; 
        end
        ctr(:,ipsi,ih) = plast; 
    end
end

toc

%%
f = figure; 

for ii=1:length(hh)
    fill3(ctr(1,:,ii),ctr(2,:,ii),ctr(3,:,ii),ctr(3,:,ii),'FaceAlpha',0.5,'LineWidth',1.5)
    hold on
end
grid on
colormap summer


xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
zlabel('z [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',12)
daspect([1 1 0.5])


A1 = [0;-OA;0]; 
B1 = [P.bb(1);-OA;0]; 
C1 = [P.cb(1);-OA;0]; 

A2 = rotz(2*pi/3) * A1; 
B2 = rotz(2*pi/3) * B1; 
C2 = rotz(2*pi/3) * C1; 

A3 = rotz(-2*pi/3) * A1; 
B3 = rotz(-2*pi/3) * B1; 
C3 = rotz(-2*pi/3) * C1; 

base = [B1 A1 C1 B2 A2 C2 B3 A3 C3 B1]; 
hold on
plot3(base(1,:),base(2,:),base(3,:),'Marker','.','MarkerSize',30,'Color','black')
for h = hh(1:end)
    plot3(base(1,:),base(2,:),base(3,:)+h,'Color','black')
end

set(gca,'View',[-37.5 15])


if PRINT
    f.Position(4) = f.Position(4)*2; 
    exportgraphics(f,'../img/cow_layers_9dof.pdf'); 
end


==> scripts/draw_cow_vs_footprint.m <==
% draw COW vs footprint

clear

PRINT = 0; 

%%

P = params_9dof(); 

PPi = 0.100; 
OA = 0.143; 

O = [0;0;0]; 

rr = linspace(0,2*P.L1,91); 
RES_DEG = 1; 
ppsi = 0:RES_DEG:360; 
ppsi = ppsi * pi / 180; 
% ppsi = linspace(0,2*pi,61); 
% hh = linspace(0,0.75,31); 
hh = 0.075:0.075:0.70; 

pts = []; 

ctr = zeros(1,length(ppsi)); 

plast = zeros(3,1); 
rmax = 0; 

tic

for ipsi = 1:length(ppsi)
    rmax = 0; 
    for ih = 1:length(hh)-1
        for ir = 1:length(rr)
            h = hh(ih); 
            psi = ppsi(ipsi); 
            r = rr(ir); 
            p = [r*cos(psi);r*sin(psi);h]; 

            p1 = p + [0;-PPi;0]; 
            p2 = p + [sqrt(3)/2*PPi;1/2*PPi;0]; 
            p3 = p + [-sqrt(3)/2*PPi;1/2*PPi;0]; 

            p1t = p1 + [0;OA;0]; 
            p2t = rotz(-2*pi/3)*(p2-O) + O + [0;OA;0]; 
            p3t = rotz(2*pi/3)*(p3-O) + O + [0;OA;0]; 
            
            [sol,thetaL1,thetasL1] = ikine_3dof(p1t,P); 
            if sol < 1
                break; 
            end

            [sol,thetaL2,thetasL2] = ikine_3dof(p2t,P); 
            if sol < 1
                break; 
            end

            [sol,thetaL3,thetasL3] = ikine_3dof(p3t,P); 
            if sol < 1
                break; 
            end

            [J1,~] = jacob_3dof(thetaL1,thetasL1,P); 
            if det(J1) >= 0
                break; 
            end

            [J2,~] = jacob_3dof(thetaL2,thetasL2,P); 
            if det(J2) >= 0
                break; 
            end

            [J3,~] = jacob_3dof(thetaL3,thetasL3,P); 
            if det(J3) >= 0
                break; 
            end
            
            if max(wrapTo2Pi([thetaL1;thetaL2;thetaL3])) >= 3*pi/2
                continue; 
            end
            
            if r > rmax
                rmax = r; 
            end
            
        end
    end
    ctr(ipsi) = rmax; 
end

toc

%%

bx = ctr.*cos(ppsi); 
by = ctr.*sin(ppsi); 

f = figure; 

plot(bx,by)

axis equal

A1 = [0;-OA;0]; 
B1 = [P.bb(1);-OA;0]; 
C1 = [P.cb(1);-OA;0]; 

A2 = rotz(2*pi/3) * A1; 
B2 = rotz(2*pi/3) * B1; 
C2 = rotz(2*pi/3) * C1; 

A3 = rotz(-2*pi/3) * A1; 
B3 = rotz(-2*pi/3) * B1; 
C3 = rotz(-2*pi/3) * C1; 

base = [B1 A1 C1 B2 A2 C2 B3 A3 C3 B1]; 
hold on
plot(base(1,:),base(2,:),'Marker','.','MarkerSize',30,'Color','black')

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

if PRINT
    exportgraphics(f,'../img/cow_vs_footprint.pdf'); 
end

%%

polyarea(bx,by)
polyarea(base(1,:),base(2,:))

polyarea(bx,by) / polyarea(base(1,:),base(2,:))


==> scripts/draw_det_jacob.m <==
% draw det of Jacobian matrices

clear

PRINT = 1; 

%%

P = params_9dof(); 

x0 = 0; 
y0 = P.L1; 

r = linspace(0,P.L1-0.01,91); 
psi = linspace(-pi/2,2*pi-pi/2,91); 

[R,PSI] = meshgrid(r,psi); 

detJ = zeros(size(R)); 
detK = zeros(size(R)); 

for ii = 1:size(R,1)
    for jj = 1:size(R,2)
        p = [R(ii,jj)*cos(PSI(ii,jj))+x0;R(ii,jj)*sin(PSI(ii,jj))+y0;0]; 
        [sol,theta,thetas] = ikine_3dof(p,P); 
        if sol < 1
            continue; 
        end
        [J,K] = jacob_3dof(theta,thetas,P); 
        detJ(ii,jj) = det(J); 
        detK(ii,jj) = det(K); 
    end
end

%% show determinant of J (for type II singularities)

figure
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,detJ,20,'EdgeColor','none')
axis equal
xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',18)
c = colorbar;
c.TickLabelInterpreter = 'latex'; 
% c.Label.FontSize = 15; 
c.FontSize = 18; 

hold on
contour(R.*cos(PSI)+x0,R.*sin(PSI)+y0,detJ,[0 0],'LineWidth',2,'LineColor','black')

if PRINT
    exportgraphics(gcf,'../img/detJ.pdf'); 
end

%%

figure
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,detK,20,'EdgeColor','none')
axis equal
xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',18)
colorbar
c = colorbar;
c.TickLabelInterpreter = 'latex'; 
% c.Label.FontSize = 15; 
c.FontSize = 18; 

if PRINT
    exportgraphics(gcf,'../img/detK.pdf'); 
end


==> scripts/draw_orientation_ws_9dof.m <==
% draw orientation ws

clear

PRINT = 0; 

%%

P = params_9dof(); 

PPi = 0.12; 
OA = 0.12; 

O = [0;0;0]; 

p = [0;0;P.L1]; 

phis = []; 

xx = -pi:2*pi/80:pi; 
yy = -pi:2*pi/80:pi; 
zz = -pi:2*pi/80:pi; 

phi0 = -pi/2-pi/6; 

tic
for x = xx
    for y = yy
        for z = zz
            theta = sqrt(x^2+y^2); 
            
            if theta > pi
                continue; 
            end
            
            phi = atan2(y,x); 
            psi = z; 
            
            if phi0 < phi && phi < phi0+2*pi/3
                continue; 
            end
            
            R = rotz(phi)*roty(theta)*rotz(psi-phi); 
            
            p1 = p + R * [0;-PPi;0]; 
            p2 = p + R * [sqrt(3)/2*PPi;1/2*PPi;0]; 
            p3 = p + R * [-sqrt(3)/2*PPi;1/2*PPi;0]; 
            
            p1t = p1 + [0;OA;0]; 
            p2t = rotz(-2*pi/3)*(p2-O) + O + [0;OA;0]; 
            p3t = rotz(2*pi/3)*(p3-O) + O + [0;OA;0]; 
            
            
            [sol,thetaL1,thetasL1] = ikine_3dof(p1t,P); 
            if sol < 1
                continue; 
            end

            [sol,thetaL2,thetasL2] = ikine_3dof(p2t,P); 
            if sol < 1
                continue; 
            end

            [sol,thetaL3,thetasL3] = ikine_3dof(p3t,P); 
            if sol < 1
                continue; 
            end

            [J1,~] = jacob_3dof(thetaL1,thetasL1,P); 
            if det(J1) >= 0
                continue; 
            end

            [J2,~] = jacob_3dof(thetaL2,thetasL2,P); 
            if det(J2) >= 0
                continue; 
            end

            [J3,~] = jacob_3dof(thetaL3,thetasL3,P); 
            if det(J3) >= 0
                continue; 
            end
            

            if max(wrapTo2Pi([thetaL1;thetaL2;thetaL3])) >= 3*pi/2
                continue; 
            end
            
            % check distances
            Q1 = rotx(thetasL1(1))*rotx(thetasL1(2))*rotz(thetasL1(3)-pi/2); 
            Q2 = rotx(thetasL2(1))*rotx(thetasL2(2))*rotz(thetasL2(3)-pi/2); 
            Q3 = rotx(thetasL3(1))*rotx(thetasL3(2))*rotz(thetasL3(3)-pi/2); 
            
            d1t = p1t - Q1*P.pm; 
            d2t = p2t - Q2*P.pm; 
            d3t = p3t - Q3*P.pm; 
            
            d1 = d1t - [0;OA;0]; 
            d2 = rotz(2*pi/3)*(d2t - O) + O - [0;OA;0]; 
            d3 = rotz(-2*pi/3)*(d3t - O) + O - [0;OA;0]; 
            
            if distLineSeg(d1,p1,d2,p2) < 0.02
                continue; 
            end
            if distLineSeg(d1,p1,d3,p3) < 0.02
                continue; 
            end
            if distLineSeg(d2,p2,d3,p3) < 0.02
                continue; 
            end
            
            
            if distLineSeg(d1,p1,p2,p3) < 0.02
                continue; 
            end
            if distLineSeg(d2,p2,p1,p3) < 0.02
                continue; 
            end
            if distLineSeg(d3,p3,p1,p2) < 0.02
                continue; 
            end
            
            
            if distPt2LineSeg(p2,d1,p1) < 0.01+0.02
                continue; 
            end
            if distPt2LineSeg(p3,d1,p1) < 0.01+0.02
                continue; 
            end
            
            if distPt2LineSeg(p1,d2,p2) < 0.01+0.02
                continue; 
            end
            if distPt2LineSeg(p3,d2,p2) < 0.01+0.02
                continue; 
            end
            
            if distPt2LineSeg(p1,d3,p3) < 0.01+0.02
                continue; 
            end
            if distPt2LineSeg(p2,d3,p3) < 0.01+0.02
                continue; 
            end
            
            phis = [phis;phi theta psi]; 
            
        end
    end
end
toc

%%
f = figure; 
f.Position(2) = f.Position(2)-f.Position(4); 
f.Position(4) = f.Position(4)*1.5; 

% ax1 = axes; 

scatter3(phis(:,2).*cos(phis(:,1)),phis(:,2).*sin(phis(:,1)),phis(:,3),...
    100,phis(:,3),'filled','Marker','s','MarkerEdgeColor','k')

xlim([-pi pi])
ylim([-pi pi])
zlim([-pi pi])

grid off
axis off

% external circles
hold on
r = pi; 
theta = 0:2*pi/60:2*pi; 
zz = -pi:pi:pi; 
for z = zz
    plot3(r*cos(theta),r*sin(theta),theta*0+z,'k','LineWidth',1.5)
end

% internal circles
hold on
rr = pi/4:pi/4:3*pi/4; 
theta = 0:2*pi/60:2*pi; 
zz = -pi:pi:pi; 
for r = rr
    for z = zz
        plot3(r*cos(theta),r*sin(theta),theta*0+z,':k')
    end
end

% vertical lines
hold on
r = pi; 
dtheta = 2*pi/3; 
ttheta = 0:dtheta:(2*pi-dtheta); 
zz = [-pi pi]; 

for theta = ttheta
    lx = r*cos(theta(1)) * ones(2,1); 
    ly = r*sin(theta(1)) * ones(2,1); 
    plot3(lx,ly,zz,'k','LineWidth',2)
end

% diametral lines
hold on
r = pi; 
dtheta = pi/4; 
ttheta = 0:dtheta:(2*pi-dtheta); 
zz = -pi:pi:pi; 

for theta = ttheta
    for z = zz
    lx = r*cos(theta + [0;pi]); 
    ly = r*sin(theta + [0;pi]); 
    lz = z * ones(2,1); 
    plot3(lx,ly,lz,'--k')
    end
end

% theta values
theta = -3*pi/8; 
r1 = pi/4+pi/8; 
r2 = pi/2+pi/8; 
r3 = 3*pi/4+pi/8; 
r4 = pi+pi/4; 
z = -pi; 

hold on
% axHidden = axes('Visible','off','hittest','off');
% linkprop([ax1 axHidden],{'CameraPosition' 'XLim' 'YLim' 'ZLim' 'Position'});
text(r1*cos(theta),r1*sin(theta),z,'$45^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
text(r2*cos(theta),r2*sin(theta),z,'$90^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
text(r3*cos(theta),r3*sin(theta),z,'$135^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
text(r4*cos(theta),r4*sin(theta),z,'$\theta=180^{\circ}$','HorizontalAlignment','center','Interpreter','latex')

% phi values
z = -pi; 
r = pi+pi/4; 
theta = 0; 
text(r*cos(theta),r*sin(theta),z,'$\phi=0^{\circ}$','HorizontalAlignment','center','Interpreter','latex')

r = pi+pi/8; 
theta = -pi/4; 
text(r*cos(theta),r*sin(theta),z,'$-45^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
theta = -pi/2; 
text(r*cos(theta),r*sin(theta),z,'$-90^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
theta = -3*pi/4; 
text(r*cos(theta),r*sin(theta),z,'$-135^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
theta = -pi; 
text(r*cos(theta),r*sin(theta),z,'$\phi=180^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
theta = -5*pi/4; 
text(r*cos(theta),r*sin(theta),z,'$135^{\circ}$','HorizontalAlignment','center','Interpreter','latex')

% psi values
r = pi+pi/4; 
theta = pi-pi/4; 
z = -pi+pi/8; 
text(r*cos(theta),r*sin(theta),z,'$\psi=-180^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
z = 0+pi/8; 
text(r*cos(theta),r*sin(theta),z,'$\psi=0^{\circ}$','HorizontalAlignment','center','Interpreter','latex')
z = pi+pi/8; 
text(r*cos(theta),r*sin(theta),z,'$\psi=180^{\circ}$','HorizontalAlignment','center','Interpreter','latex')

if PRINT
    exportgraphics(f,'../img/orientation_ws_9dof.pdf'); 
end


==> scripts/draw_reachable_diff.m <==
% draw reachable workspace if AD < DP

clear

PRINT = 1; 

%%

P = params_9dof(); 

AD = 0.30; 
DP = 0.40; 


xc1 = 0; 
yc1 = AD; 

xc2 = 0; 
yc2 = -AD; 

q = linspace(0,2*pi,61); 

x1 = DP*cos(q) + xc1; 
y1 = DP*sin(q) + yc1; 

x2 = DP*cos(q) + xc2; 
y2 = DP*sin(q) + yc2; 

figure
plot(x1,y1,'LineWidth',3,'Color',[0, 0.4470, 0.7410])
hold on
plot(x2,y2,'LineWidth',3,'Color',[0, 0.4470, 0.7410])
axis equal
xlim([-DP DP])
ylim([0 inf])

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

% hold on
% plot(P.a(1),P.a(2),'k','Marker','.','MarkerSize',30)
% text(P.a(1),P.a(2)+P.L1/10,'$A$','Interpreter','latex')
% plot(P.bb(1),P.bb(2),'k','Marker','.','MarkerSize',30)
% text(P.bb(1),P.bb(2)+P.L1/10,'$B_b$','Interpreter','latex')
% plot(P.cb(1),P.cb(2),'k','Marker','.','MarkerSize',30)
% text(P.cb(1),P.cb(2)+P.L1/10,'$C_b$','Interpreter','latex')

ha = annotation('textarrow',[DP*0.6 DP],[AD AD],'String','DP  ','FontSize',13,'Linewidth',2); 
ha.Parent = gca; 
ha = annotation('textarrow',[DP*0.4 0],[AD AD],'String','','FontSize',13,'Linewidth',2); 
ha.Parent = gca; 

ha = annotation('textarrow',[0 0],[AD*0.4 0],'String','AP','FontSize',13,'Linewidth',2); 
ha.Parent = gca; 
ha = annotation('textarrow',[0 0],[AD*0.6 AD],'String','','FontSize',13,'Linewidth',2); 
ha.Parent = gca; 

if PRINT
    exportgraphics(gcf,'../img/reachable_diff.pdf'); 
end


==> scripts/draw_required_forces.m <==
% draw required forces

clear

PRINT = 1; 

%%

P = params_9dof(); 

fg_n = 5; 
fa_n = 2*fg_n; 

q10 = acos(fg_n/fa_n); 

q1 = linspace(q10,2*pi-q10,31)-pi/2; 
q2 = linspace(-pi,pi,21); 

[Q1,Q2] = meshgrid(q1,q2); 

fext_x = fa_n*cos(Q1); 
fext_y = (fa_n*sin(Q1)+fg_n).*cos(Q2); 
fext_z = (fa_n*sin(Q1)+fg_n).*sin(Q2); 

fext = [fext_x(:) fext_y(:) fext_z(:)]'; 

f = figure; 
surf(fext_x,fext_y,fext_z,'FaceAlpha',0.6)

set(gca,'TickLabelInterpreter','latex')
% axis equal
daspect([1 1 1])

xlabel('$f_x$','Interpreter','latex')
ylabel('$f_y$','Interpreter','latex')
zlabel('$f_z$','Interpreter','latex')

xlim([-inf inf])
ylim([-inf inf])
zlim([-inf inf])


if PRINT
    f.Position(3) = 0.64*f.Position(3); 
    exportgraphics(f,'../img/required_forces.pdf'); 
end


==> scripts/draw_wfw_3dof.m <==
% draw optimal WFW

clear

PRINT = 1; 

%%

P = params_9dof(); 

taumax = P.taumax; 
tausat = taumax+1; 

fg_n = P.fg_n; 
fa_n = P.fa_n; 


q10 = acos(fg_n/fa_n); 

q1 = linspace(q10,2*pi-q10,16)-pi/2; 
q2 = linspace(0,pi,11); 


[Q1,Q2] = meshgrid(q1,q2); 

fext_x = fa_n*cos(Q1); 
fext_y = (fa_n*sin(Q1)+fg_n).*cos(Q2); 
fext_z = (fa_n*sin(Q1)+fg_n).*sin(Q2); 

fext = [fext_x(:) fext_y(:) fext_z(:)]'; 

P = params_9dof(); 

x0 = 0; 
y0 = P.L1; 

r = linspace(0,P.L1-0.015,91); 
psi = linspace(-pi,pi,181); 

[R,PSI] = meshgrid(r,psi); 

tauext = zeros(size(R)); 

for ii = 1:size(R,1)
    for jj = 1:size(R,2)
        p = [R(ii,jj)*cos(PSI(ii,jj))+x0;R(ii,jj)*sin(PSI(ii,jj))+y0;0]; 
        [sol,theta,thetas] = ikine_3dof(p,P); 
        if sol < 1
            tauext(ii,jj) = inf; 
            disp('pb'); 
            continue; 
        end
        [J,K] = jacob_3dof(theta,thetas,P); 
        tauext(ii,jj) = max(abs( - (J \ K)' * fext ),[],'all'); 
    end
end


tauext(tauext > tausat) = tausat; 

%%
f = figure; 
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tauext,20,'EdgeColor','none')
axis equal
xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')
set(gca,'FontSize',12)
c = colorbar;
c.TickLabelInterpreter = 'latex'; 
c.Label.Interpreter = 'latex'; 
c.Label.String = '\boldmath$\tau_{ext}$';
c.Label.Position = [0.5 tausat+0.10 0]; 
c.Label.Rotation = 0; 
c.Label.FontSize = 15; 
c.FontSize = 12; 

hold on
contour(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tauext,[taumax taumax],'LineWidth',2,'LineColor','black')

if PRINT
    exportgraphics(f,'../img/wfw_optimal.pdf'); 
end


==> scripts/draw_wfw_extraction.m <==
% draw WFW extraction

clear

PRINT = 0; 

%%

P = params_9dof(); 

P.taumax = 15; 

P.L2 = 0.15;
P.L3 = P.L2; 

P.L4 = 0.36;
P.L5 = P.L4; 

fmax_n = 5; 

P.em(1) = 0.055; 
P.fm(1) = P.em(1); 

tausat = P.taumax + 1; 

q1 = linspace(0,3*pi/4,31); 
fext = zeros(3,21); 

for ii = 1:length(q1)
    fext(:,ii) = -fmax_n*[0;-sin(q1(ii));cos(q1(ii))]; 
end


x0 = 0; 
y0 = P.L1; 

r = linspace(0,P.L1-0.01,61); 
psi = linspace(pi/2,2*pi+pi/2,61); 

[R,PSI] = meshgrid(r,psi); 

tauext = zeros(size(R)); 

for ii = 1:size(R,1)
    for jj = 1:size(R,2)
        p = [R(ii,jj)*cos(PSI(ii,jj))+x0;R(ii,jj)*sin(PSI(ii,jj))+y0;0]; 
        [sol,theta,thetas] = ikine_3dof(p,P); 
        if sol < 1
            tauext(ii,jj) = inf; 
            disp('pb'); 
            continue; 
        end
        [J,K] = jacob_3dof(theta,thetas,P); 
        tauext(ii,jj) = max(abs( - (J \ K)' * fext ),[],'all'); 
    end
end

tauext(tauext > tausat) = tausat; 

tau_bin = tauext <= P.taumax; 

se = strel('disk',3); 
tau_open = imopen(tau_bin,se); 

CC = bwconncomp(tau_open); 
numPixels = cellfun(@numel,CC.PixelIdxList);
[biggest,idx] = max(numPixels); 
tau_largest = 1 - tau_open; 
tau_largest(CC.PixelIdxList{idx}) = 2;
tau_largest = tau_largest >= 2; 




f = figure; 
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tauext,20,'EdgeColor','none')
% hold on
% contourf(-R.*cos(PSI)+x0,R.*sin(PSI)+y0,tauext,20,'EdgeColor','none')
axis equal
colorbar('southoutside','TickLabelInterpreter','latex')
xlim([-P.L1 P.L1])
ylim([0 2*P.L1])

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
% title('$\tau_{ext}$','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

hold on
plot(P.a(1),P.a(2),'k','Marker','.','MarkerSize',30)
text(P.a(1),P.a(2)+P.L1/10,'$A$','Interpreter','latex')
plot(P.bb(1),P.bb(2),'k','Marker','.','MarkerSize',30)
text(P.bb(1),P.bb(2)+P.L1/10,'$B_b$','Interpreter','latex')
plot(P.cb(1),P.cb(2),'k','Marker','.','MarkerSize',30)
text(P.cb(1),P.cb(2)+P.L1/10,'$C_b$','Interpreter','latex')

%%
if PRINT
    f.Position(3) = 560; 
    f.Position(4) = 700; 
    exportgraphics(gcf,'../img/extract_wfw_init.pdf'); 
end

%%

f = figure; 
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_bin,1,'EdgeColor','none')
% hold on
% contourf(-R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_bin,1,'EdgeColor','none')
axis equal
xlim([-P.L1 P.L1])
ylim([0 2*P.L1])

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
% title('After thresholding','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

hold on
plot(P.a(1),P.a(2),'k','Marker','.','MarkerSize',30)
text(P.a(1),P.a(2)+P.L1/10,'$A$','Interpreter','latex')
plot(P.bb(1),P.bb(2),'k','Marker','.','MarkerSize',30)
text(P.bb(1),P.bb(2)+P.L1/10,'$B_b$','Interpreter','latex')
plot(P.cb(1),P.cb(2),'k','Marker','.','MarkerSize',30)
text(P.cb(1),P.cb(2)+P.L1/10,'$C_b$','Interpreter','latex')

if PRINT
    f.Position(3) = 560; 
    f.Position(4) = 700; 
    exportgraphics(gcf,'../img/extract_wfw_thresh.pdf'); 
end

%%

f = figure; 
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_open,1,'EdgeColor','none')
% hold on
% contourf(-R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_open,1,'EdgeColor','none')
axis equal
xlim([-P.L1 P.L1])
ylim([0 2*P.L1])

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
% title('After opening','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

hold on
plot(P.a(1),P.a(2),'k','Marker','.','MarkerSize',30)
text(P.a(1),P.a(2)+P.L1/10,'$A$','Interpreter','latex')
plot(P.bb(1),P.bb(2),'k','Marker','.','MarkerSize',30)
text(P.bb(1),P.bb(2)+P.L1/10,'$B_b$','Interpreter','latex')
plot(P.cb(1),P.cb(2),'k','Marker','.','MarkerSize',30)
text(P.cb(1),P.cb(2)+P.L1/10,'$C_b$','Interpreter','latex')

if PRINT
    f.Position(3) = 560; 
    f.Position(4) = 700; 
    exportgraphics(gcf,'../img/extract_wfw_open.pdf'); 
end

%%

f = figure; 
contourf(R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_largest,1,'EdgeColor','none')
% hold on
% contourf(-R.*cos(PSI)+x0,R.*sin(PSI)+y0,tau_largest,1,'EdgeColor','none')
axis equal
xlim([-P.L1 P.L1])
ylim([0 2*P.L1])

xlabel('x [m]','Interpreter','latex')
ylabel('y [m]','Interpreter','latex')
% title('After morphological operations','Interpreter','latex')
set(gca,'TickLabelInterpreter','latex')

hold on
plot(P.a(1),P.a(2),'k','Marker','.','MarkerSize',30)
text(P.a(1),P.a(2)+P.L1/10,'$A$','Interpreter','latex')
plot(P.bb(1),P.bb(2),'k','Marker','.','MarkerSize',30)
text(P.bb(1),P.bb(2)+P.L1/10,'$B_b$','Interpreter','latex')
plot(P.cb(1),P.cb(2),'k','Marker','.','MarkerSize',30)
text(P.cb(1),P.cb(2)+P.L1/10,'$C_b$','Interpreter','latex')

if PRINT
    f.Position(3) = 560; 
    f.Position(4) = 700; 
    exportgraphics(gcf,'../img/extract_wfw_final.pdf'); 
end


==> scripts/ikine_3dof.m <==
function [sol,theta,thetas] = ikine_3dof(p,P)

theta = zeros(3,1); 
thetas = zeros(2,1); 

sol = 1; 

% P = params_9dof(); 

xx = [1;0;0]; 
yy = [0;1;0]; 
zz = [0;0;1]; 



% find theta1
A1 = -2*P.L1*(p-P.a).'*yy; 
B1 = -2*P.L1*(p-P.a).'*zz; 
C1 = (p-P.a).'*(p-P.a) + P.L1^2 - P.pm.'*P.pm; 

if A1^2+B1^2-C1^2 < 0
    sol = 0; 
    return; 
end

if bitand(P.asm,1) == 0
    t1 = (-B1 - sqrt(A1^2+B1^2-C1^2)) / (C1 - A1); 
else
    t1 = (-B1 + sqrt(A1^2+B1^2-C1^2)) / (C1 - A1); 
end
theta1 = 2*atan(t1); 

% find thetas3
d = P.a + P.L1*cos(theta1)*yy + P.L1*sin(theta1)*zz; 

As3 = P.pm(2); 
Bs3 = P.pm(1); 
Cs3 = d(1) - p(1); 

if Cs3 - As3 ~= 0
    if As3^2 + Bs3^2 - Cs3^2 < 0
        sol = 0; 
        return; 
    end
    if bitand(P.asm,2) == 0
        ts3 = ( -Bs3 - sqrt(As3^2+Bs3^2-Cs3^2) ) / ( Cs3 - As3 ); 
    else
        ts3 = ( -Bs3 + sqrt(As3^2+Bs3^2-Cs3^2) ) / ( Cs3 - As3 ); 
    end
else
    ts3 = - (Cs3 + As3) / (2*Bs3); 
end
thetas3 = 2*atan(ts3); 

% find thetas2
M = -P.pm(1)*cos(thetas3)+P.pm(2)*sin(thetas3); 
N = P.pm(3); 

if M == 0
    thetas2 = atan2((d(2)-p(2))/N,(p(3)-d(3))/N) - theta1; 
elseif N == 0
    thetas2 = atan2((p(3)-d(3))/M,(p(2)-d(2))/M) - theta1; 
else
    thetas2 = atan2(M*(p(3)-d(3))-N*(p(2)-d(2)),M*(p(2)-d(2))+N*(p(3)-d(3)))-theta1; 
end

Q = rotx(theta1)*rotx(thetas2)*rotz(thetas3-pi/2); 

e = d + Q*P.em; 

A2 = -2*P.L2*(e-P.b)'*yy; 
B2 = -2*P.L2*(e-P.b)'*zz; 
C2 = (e-P.b)'*(e-P.b)+P.L2^2-P.L4^2; 

if A2^2+B2^2-C2^2 < 0
    sol = 0; 
    return; 
end

if bitand(P.asm,4) == 0
    t2 = (-B2 - sqrt(A2^2+B2^2-C2^2)) / (C2-A2); 
else
    t2 = (-B2 + sqrt(A2^2+B2^2-C2^2)) / (C2-A2); 
end
theta2 = 2*atan(t2); 

f = d + Q*P.fm; 

A3 = -2*P.L3*(f-P.c)'*yy; 
B3 = -2*P.L3*(f-P.c)'*zz; 
C3 = (f-P.c)'*(f-P.c)+P.L3^2-P.L5^2; 

if A3^2+B3^2-C3^2 < 0
    sol = 0; 
    return; 
end

if bitand(P.asm,8) == 0
    t3 = (-B3 - sqrt(A3^2+B3^2-C3^2)) / (C3-A3); 
else
    t3 = (-B3 + sqrt(A3^2+B3^2-C3^2)) / (C3-A3); 
end

theta3 = 2*atan(t3); 

theta = [theta1;theta2;theta3]; 
thetas = [theta1;thetas2;thetas3]; 

end


==> scripts/jacob_3dof.m <==
function [J,K] = jacob_3dof(theta,thetas,P)

% P = params_9dof(); 

xx = [1;0;0]; 
yy = [0;1;0]; 
zz = [0;0;1]; 

Q = rotx(thetas(1))*rotx(thetas(2))*rotz(thetas(3)-pi/2); 

d = P.a + P.L1*cos(theta(1))*yy + P.L1*sin(theta(1))*zz; 
e = d + Q*P.em; 
f = d + Q*P.fm; 

p = d + Q*P.pm; 

% jacobian
g = P.b + P.L2*cos(theta(2))*yy + P.L2*sin(theta(2))*zz; 
h = P.c + P.L3*cos(theta(3))*yy + P.L3*sin(theta(3))*zz; 

Jw = [xx xx Q*zz]; 

Jp = [cross(xx,p-P.a) cross(xx,Q*P.pm) cross(Q*zz,Q*P.pm)]; 

u1 = -P.L1*sin(theta(1))*yy+P.L1*cos(theta(1))*zz; 
u2 = -P.L2*sin(theta(2))*yy+P.L2*cos(theta(2))*zz; 
u3 = -P.L3*sin(theta(3))*yy+P.L3*cos(theta(3))*zz; 

J = [...
    (p-d)'; ...
    (cross(Q*P.em,e-g)'*Jw) / Jp; ...
    (cross(Q*P.fm,f-h)'*Jw) / Jp; ...
    ]; 
K = [...
    (p-d)'*u1 0 0; ...
    -(e-g)'*u1 (e-g)'*u2 0; ...
    -(f-h)'*u1 0 (f-h)'*u3; ...
    ]; 

end



==> scripts/params_9dof.m <==
function P = params_9dof()

P.taumax = 10; 
P.fg_n = 5; 
P.fa_n = 2*P.fg_n; 

P.L1 = 0.35; 
P.L2 = 0.139;
P.L3 = P.L2; 
P.L4 = 0.35; 
P.L5 = P.L4; 

P.pm = [-P.L1;0;0]; 
P.em = [0.10;-0.026;0]; 
P.fm = [P.em(1);-P.em(2);P.em(3)]; 

P.a = [0;0;0]; 
P.b = [-0.130;0;0]; 
P.c = [-P.b(1);0;0]; 

P.bb = [-0.105;0;0]; 
P.cb = [-P.bb(1);0;0]; 

P.asm = 13; 

end


==> scripts/rotx.m <==
function R = rotx(theta)
%ROTX Rotation matrix around [1;0;0] axis
%   Rotation of theta radians

R = [...
    1 0 0; ...
    0 cos(theta) -sin(theta); ...
    0 sin(theta) cos(theta); ...
    ]; 

end


==> scripts/roty.m <==
function R = roty(theta)
%ROTY Rotation matrix around [0;1;0] axis
%   Rotation of theta radians

R = [...
    cos(theta) 0 sin(theta); ...
    0 1 0; ...
    -sin(theta) 0 cos(theta); ...
    ]; 

end


==> scripts/rotz.m <==
function R = rotz(theta)
%ROTZ Rotation matrix around [0;0;1] axis
%   Rotation of theta radians

R = [...
    cos(theta) -sin(theta) 0; ...
    sin(theta) cos(theta) 0; ...
    0 0 1; ...
    ]; 

end

